Characterizing AI Service Traffic for 6G: An Open Testbed and Initial Results from 3GPP SA4

The design of sixth generation (6G) mobile systems requires measurements of artificial intelligence (AI) service traffic under controlled network conditions. The 3rd Generation Partnership Project (3GPP) Service and System Aspects Working Group 4 (SA4) documents such measurements in draft Technical Report 26.870. In this paper, we describe the open testbed used for the study and analyze the results recorded in version 0.6.2 and its companion workbook. The testbed combines network emulation, packet capture, application measurements, and scenario execution against hosted and self-hosted models. The reported uplink to downlink volume ratios span more than six orders of magnitude. A personal assistant agent has a ratio of 0.007 at its local control interface and 0.50 on its wide-area egress. Deterministic agent signaling follows the configured round-trip delay. In a tokenized video experiment with 125 questions per profile, the number of correct answers changes by at most three through 10% independent uplink loss. Larger losses reduce accuracy, but the available repetitions do not establish a tolerance threshold. We also analyze emulator behavior that affects the interpretation of the study. Per-packet jitter introduces reordering, correlated random-loss settings suppress rare loss events, and a Gilbert-Elliott parameter mapping changes the stationary loss rate. The results support characterization by scenario, measurement layer, and versioned network configuration.

==> anc/README.txt <==
The ancillary C source reproduces the offline correlated-random-loss calculation in Section 6.2. Compile with cc -O2 correlation_model.c -o correlation_model, then run correlation_model and compare its standard output with correlation_model.csv. The model uses fixed SplitMix64 seeds and 10,000,000 draws per setting. It does not measure a live network path.


==> anc/correlation_model.c <==
/* Offline model check only: no network configuration or traffic is changed.
 * Models Linux netem's 32-bit weighted random-value recurrence. The input
 * random stream is SplitMix64, not the kernel's random-number generator.
 * Build: cc -O2 correlation_model.c -o correlation_model
 * Run: ./correlation_model > correlation_model.csv
 */
#include <stdint.h>
#include <stdio.h>

static uint64_t seed;
static uint32_t random32(void) {
    uint64_t z = (seed += UINT64_C(0x9e3779b97f4a7c15));
    z = (z ^ (z >> 30)) * UINT64_C(0xbf58476d1ce4e5b9);
    z = (z ^ (z >> 27)) * UINT64_C(0x94d049bb133111eb);
    return (uint32_t)((z ^ (z >> 31)) >> 32);
}

int main(void) {
    const struct { const char *name; double probability_pct, correlation_pct; }
    cases[] = {
        {"5g_urban_loss", 0.1, 25},
        {"wifi_good_loss_document", 0.1, 15},
        {"wifi_good_loss_checkout", 0.1, 30},
        {"5qi_7_loss", 0.1, 20},
        {"satellite_geo_down_loss", 0.1, 20},
        {"satellite_geo_up_loss", 0.2, 25},
        {"satellite_leo_down_loss", 0.5, 40},
        {"satellite_leo_up_loss", 0.8, 45},
        {"6g_itu_hrllc_loss", 0.001, 10},
        {"5qi_80_loss", 0.0001, 5},
        {"uncorrelated_reference_loss", 0.1, 0},
        {"example_loss_5_pct_correlation_15_pct", 5, 15},
        {"cell_edge_reordering_document", 2, 25},
        {"cell_edge_reordering_checkout", 0.1, 50}
    };
    const uint64_t n = 10000000;
    printf("case,configured_pct,correlation_pct,samples,events,effective_pct\n");
    for (unsigned i = 0; i < sizeof(cases) / sizeof(cases[0]); ++i) {
        seed = UINT64_C(202610060000) + i;
        const uint32_t threshold = cases[i].probability_pct / 100 * UINT32_MAX;
        const uint32_t corr = cases[i].correlation_pct / 100 * UINT32_MAX;
        uint32_t previous = random32();
        uint64_t events = 0;
        for (uint64_t j = 0; j < n; ++j) {
            const uint32_t fresh = random32();
            uint32_t value = fresh;
            if (corr) {
                const uint64_t weight = (uint64_t)corr + 1;
                value = ((uint64_t)fresh * ((UINT64_C(1) << 32) - weight)
                         + (uint64_t)previous * weight) >> 32;
                previous = value;
            }
            events += value <= threshold;
        }
        printf("%s,%.8g,%.8g,%llu,%llu,%.8g\n", cases[i].name,
               cases[i].probability_pct, cases[i].correlation_pct,
               (unsigned long long)n, (unsigned long long)events,
               100.0 * events / n);
    }
    return 0;
}


==> anc/correlation_model.csv <==
case,configured_pct,correlation_pct,samples,events,effective_pct
5g_urban_loss,0.1,25,10000000,0,0
wifi_good_loss_document,0.1,15,10000000,0,0
wifi_good_loss_checkout,0.1,30,10000000,0,0
5qi_7_loss,0.1,20,10000000,0,0
satellite_geo_down_loss,0.1,20,10000000,0,0
satellite_geo_up_loss,0.2,25,10000000,0,0
satellite_leo_down_loss,0.5,40,10000000,0,0
satellite_leo_up_loss,0.8,45,10000000,0,0
6g_itu_hrllc_loss,0.001,10,10000000,0,0
5qi_80_loss,0.0001,5,10000000,0,0
uncorrelated_reference_loss,0.1,0,10000000,10074,0.10074
example_loss_5_pct_correlation_15_pct,5,15,10000000,71012,0.71012
cell_edge_reordering_document,2,25,10000000,602,0.00602
cell_edge_reordering_checkout,0.1,50,10000000,0,0

